Evidence of the association of repeating fast-radio-burst sources with fast-spinning super-twisted magnetars

Context: Fast radio bursts (FRBs) are bright millisecond radio events of unknown extragalactic origin. Magnetars are among the main contenders. Some sources, the repeaters, produce multiple events but so far generally without the characteristic periodicity that one could associate with the spin of a neutron star. Aims: Assuming that the bursts originate from a magnetar magnetosphere, we aim to fit our geometrical model to the two main repeaters of the CHIME/FRB catalogue, namely FRB 20180814A and FRB 20180916B, and thus characterise the star. Methods: The model can generate dynamic spectra that can be directly compared to FRBs. We applied nested sampling in order to evaluate the main parameters of the model. These parameters being common to all bursts from a given repeater, they were fitted together as a single dataset. Results: We constrained the spin and magnetic parameters of the star, which were encoded into burst spectro-temporal morphologies. We estimate that a very strong toroidal magnetic component together with spin periods of, respectively, $2.3\_{-0.5}^{+0.5} ~ \rm s$ and $0.8\_{-0.2}^{+0.1} ~ \rm s$ best explain the data. We argue that this points towards young magnetars with super-twisted magnetospheres, and possibly low-field magnetars.

==> figs/fetch.sh <==
#cp /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/FRB20180916B/results/figs/pfreebeta1logFFaligned-run.73711-corner.png FRB20180916B-pfreebeta1logFFaligned-run.73711-corner.png
#cp /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/FRB20180916B/results/figs/pfreebetalockedlogFFaligned-run.73937-corner.png FRB20180916B-pfreebetalockedlogFFaligned-run.73937-corner.png


#cp /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/FRB20180814A/results/figs/pfreebeta1logFFaligned-run.195536-corner.png FRB20180814A-pfreebeta1logFFaligned-run.195536-corner.png
#cp /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/FRB20180814A/results/figs/pfreebetalockedlogFFaligned-run.9982-corner.png FRB20180814A-pfreebetalockedlogFFaligned-run.9982-corner.png

#########
cp /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/figs/transversesize-beta1.png ./
cp /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/figs/posdistro-beta1.png ./
cp /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/figs/mainpar-FRB20180* ./
cp /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/FRB20180916B/results/figs/radial-corner.png FRB20180916B-radial-corner.png
cp /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/FRB20180916B/results/figs/radial-chi2.png ./FRB20180916B-radial-chi2.png
cp /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/FRB20180814A/results/figs/radial-chi2.png FRB20180814A-radial-chi2.png
cp /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/FRB20180814A/results/figs/radial-corner.png FRB20180814A-radial-corner.png
cp /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/FRB20180916B/results/figs-modes/modesummary-corner.png ./FRB20180916B-modesummary-corner.png
cp  /home/guillaume/Recherche/FRBs/Emission_geometry/2024-Paper_ChimeFit/FRB20180814A/results/figs-modes/modesummary-corner.png FRB20180814A-modesummary-corner.png

